Real-time Discovery of AT2020xnd: A Fast, Luminous Ultraviolet Transient with Minimal Radioactive Ejecta

The many unusual properties of the enigmatic AT2018cow suggested that at least some subset of the empirical class of fast blue optical transients (FBOTs) represents a genuinely new astrophysical phenomenon. Unfortunately, the intrinsic rarity and fleeting nature of these events have made it difficult to identify additional examples early enough to acquire the observations necessary to constrain theoretical models. We present here the Zwicky Transient Facility discovery of AT2020xnd (ZTF20acigmel, the "Camel") at z=0.243, the first unambiguous AT2018cow analog to be found and confirmed in real time. AT2018cow and AT2020xnd share all key observational properties: a fast optical rise, sustained high photospheric temperature, absence of a second peak attributable to ejection of a radioactively-heated stellar envelope, extremely luminous radio, millimetre, and X-ray emission, and a dwarf-galaxy host. This supports the argument that AT2018cow-like events represent a distinct phenomenon from slower-evolving radio-quiet supernovae, likely requiring a different progenitor or a different central engine. The sample properties of the four known members of this class to date disfavour tidal disruption models but are consistent with the alternative model of an accretion powered jet following the direct collapse of a massive star to a black hole. Contextual filtering of alert streams combined with rapid photometric verification using multi-band imaging provides an efficient way to identify future members of this class, even at high redshift.

==> anc/photometry.txt <==
#MJD        facility   filt  mAB   merr  mABc
59130.19141 P48+ZTF    r    >22.00 ---  >21.82
59130.19141 P48+ZTF    r    >21.83 ---  >21.66
59130.23438 P48+ZTF    g    >22.00 ---  >21.75
59130.23438 P48+ZTF    g    >21.48 ---  >21.22
59131.21094 P48+ZTF    r    >21.56 ---  >21.38
59134.17188 P48+ZTF    r     20.52 0.14  20.34
59134.18359 P48+ZTF    r     20.08 0.08  19.90
59134.22656 P48+ZTF    g     19.68 0.06  19.43
59134.22656 P48+ZTF    g     19.69 0.06  19.43
59135.26953 P48+ZTF    r     19.74 0.07  19.56
59136.17578 P48+ZTF    r     19.87 0.08  19.70
59136.21094 P48+ZTF    g     19.49 0.05  19.23
59136.21484 P48+ZTF    g     19.51 0.05  19.26
59138.13281 P48+ZTF    r     19.92 0.09  19.74
59138.19531 P48+ZTF    g     20.00 0.08  19.74
59138.19531 P48+ZTF    g     20.07 0.09  19.81
59139.00391 LT+IOO     g     20.22 0.02  19.97
59139.00781 LT+IOO     r     20.28 0.04  20.11
59139.00781 LT+IOO     i     20.47 0.05  20.34
59139.00781 LT+IOO     z     20.45 0.13  20.36
59139.01172 LT+IOO     u     19.93 0.05  19.59
59139.19141 P48+ZTF    g     20.07 0.08  19.82
59139.85938 LT+IOO     g     20.54 0.07  20.28
59139.85938 LT+IOO     r     20.51 0.04  20.34
59139.85938 LT+IOO     i     20.79 0.07  20.66
59139.86328 LT+IOO     z     20.79 0.18  20.70
59139.86328 LT+IOO     u     20.14 0.07  19.80
59140.16797 P48+ZTF    g     20.66 0.11  20.41
59140.17969 P48+ZTF    g     20.53 0.10  20.28
59140.23047 P48+ZTF    r     20.78 0.14  20.60
59141.17188 P48+ZTF    r     20.91 0.22  20.74
59142.09375 P60+SEDM   r     21.01 0.13  20.84
59142.09766 P60+SEDM   g     21.09 0.09  20.83
59142.10156 P60+SEDM   u    >20.06 ---  >19.72
59142.14453 P48+ZTF    r     21.01 0.16  20.83
59142.14453 P48+ZTF    r     21.14 0.19  20.97
59142.62891 GIT        r     21.63 0.06  21.46
59143.10156 P60+SEDM   r     21.38 0.13  21.20
59143.10547 P60+SEDM   g     21.68 0.12  21.42
59143.10938 P60+SEDM   i     21.39 0.18  21.26
59143.10938 P60+SEDM   u    >20.46 ---  >20.13
59143.20703 P48+ZTF    g     21.31 0.19  21.06
59143.22656 P48+ZTF    r     21.48 0.21  21.30
59143.70703 GIT        r     21.82 0.06  21.65
59144.41406 Swift+UVOT UVU   21.38 0.20  21.04
59145.06641 NTT+EFOSC2 u     21.61 0.07  21.27
59145.07422 NTT+EFOSC2 g     21.89 0.04  21.64
59145.08203 NTT+EFOSC2 r     22.04 0.04  21.86
59145.08984 NTT+EFOSC2 i     22.14 0.06  22.01
59145.67578 GIT        r     22.31 0.08  22.13
59147.04297 NTT+EFOSC2 r     22.64 0.12  22.46
59147.05469 NTT+EFOSC2 i     22.99 0.18  22.86
59147.06641 NTT+EFOSC2 g     22.37 0.07  22.12
59151.46875 Swift+UVOT UVW1  23.19 0.28  22.73
59156.03125 VLT+FORS2  g     23.60 0.03  23.35
59156.04297 VLT+FORS2  R     23.65 0.07  23.49
59156.05078 VLT+FORS2  I     23.69 0.10  23.57
59157.02734 VLT+FORS2  g     23.82 0.04  23.57
59157.03906 VLT+FORS2  R     23.90 0.07  23.74
59157.05078 VLT+FORS2  I     24.25 0.13  24.13
59158.06641 VLT+FORS2  g     23.99 0.04  23.74
59158.07812 VLT+FORS2  R     23.96 0.06  23.80
59158.08984 VLT+FORS2  I     23.94 0.11  23.82
59162.06250 VLT+FORS2  g     24.27 0.06  24.02
59162.07422 VLT+FORS2  R     24.30 0.09  24.14
59162.08594 VLT+FORS2  I     24.23 0.15  24.11
59167.02344 VLT+FORS2  u     24.95 0.20  24.61
59167.04297 VLT+FORS2  g     24.78 0.11  24.53
59167.04688 VLT+FORS2  R     24.86 0.16  24.70
59167.05469 VLT+FORS2  I     24.97 0.25  24.85
59189.02734 VLT+FORS2  g    >25.89 ---  >25.64
59189.03906 VLT+FORS2  R    >25.75 ---  >25.59
59189.04688 VLT+FORS2  I    >24.74 ---  >24.62
# MJD : Mean Julian date       
# facility : Telescope+instrument
# filt : Standardized filter
# mAB : AB magnitude (no extinction correction), after host subtraction
# merr : Uncertainty on magnitude
# mABc : AB magnitude (with extinction correction), after host subtraction

